From boundary data to bound states IV: Waveforms

We extend the boundary-to-bound (B2B) dictionary to gravitational waveforms, deriving frequency-domain relations between mass- and current-type modes for hyperbolic and elliptic motion. We identify the continuation and contour conditions required to recover bound harmonics from scattering data. In the adiabatic approximation, the construction applies to source multipoles evaluated on local-in-time equations of motion to all orders in the Post-Newtonian (PN) expansion. Propagation through the mass monopole, including tails and their iterations, introduces multiplicative factors that do not modify the gravitational-wave frequency and therefore naturally preserve the B2B relations. We provide two paradigmatic examples of the B2B correspondence, at the Newtonian and 1PN level, respectively. Finally, we investigate the reconstruction of bound harmonics from truncated post-Minkowskian (PM) scattering waveforms. We highlight the limitations of a direct implementation of the B2B map to waveforms computed to a finite order in $G$ and explore a PN-informed bootstrap approach. Within a specified class of functions, we reconstruct the instantaneous bound mass-quadrupole harmonic at 1PN from scattering data through $G^3$. We also show how the bootstrap approach, combined with the B2B map in the conservative sector, allows us to incorporate a series of corrections to all orders in the velocity.

==> anc/b2b_waveform.wl <==
(* ::Package:: *)

(*
From boundary data to bound states IV: Waveforms
Gregor K\[ADoubleDot]lin and Rafael A. Porto

Ancillary expressions for the instantaneous mass-quadrupole mode of two
nonspinning bodies.

Conventions
  - G: Newton's constant
  - M: total mass of the two compact objects
  - nu: symmetric mass ratio, equal to the product of the two masses divided by M^2
  - w: physical Fourier frequency, taken positive
  - ar: dimensionless radial semimajor axis of Ref. [68]; its physical value is G M ar
  - er: radial eccentricity of Ref. [68], with er > 1 on a hyperbola
  - calE: total energy minus M, divided by M nu
  - ep = -2 calE: positive binding-energy variable on the ellipse
  - X: orbital angular momentum in units of G M^2 nu, multiplied by -I Sqrt[2 calE] on the hyperbola or by Sqrt[ep] on the ellipse
  - alpha0 = G M w/(2 calE)^(3/2): Newtonian scattering frequency variable
  - et: time eccentricity, with 0 < et < 1 for the bound harmonics of Ref. [67]
  - p: (integer) harmonic index for the bound mode at positive frequency
  - y: bound PN expansion variable of Ref. [67]; y^2 (1-et^2) equals (G M times the mean azimuthal frequency)^(2/3)
  - v: hyperbolic anomaly; the angular logarithm is continuous from v = 0, where it vanishes
  - u: eccentric anomaly in the bound integrals, with -Pi <= u <= Pi and both logarithms continuous from u = 0
  - b, pInf: impact parameter and incoming dimensionless momentum; pInf = Sqrt[2 calE] at Newtonian order
  - x = G M w X/ep^(3/2) at Newtonian order: dimensionless frequency held fixed in Eq. (5.12)
  - integral: definite integral with the indicated variable and limits; Eq. (B.1) gives the scattering prescription
  - Derivative[2,0][BesselI], Derivative[2,0][BesselK]: second derivatives in the Bessel order at fixed argument

Expressions
  S22Radial[ar,er,w]: scattering spectrum through 1PN, Eqs. (4.31)-(4.33),
  expressed in the radial elements of Ref. [68] using Appendix B.2.
    S22RadialNlog gives the Newtonian and nonlogarithmic 1PN terms as a sum of seven BesselK functions.
    S22RadialLog gives the 1PN angular-log integral of Eq. (4.33).

  S22X[X,calE,alpha0]: the same 1PN spectrum at fixed X and alpha0. The
  exponential prefactor is expanded through 1PN with the Bessel functions kept unexpanded.
    S22XNlog gives the Newtonian and nonlogarithmic 1PN terms as a sum of seven BesselK functions.
    S22XLog gives the 1PN angular-log integral of Eq. (4.33) in X and alpha0.

  U22B2B[p,X,ep] and U22B2BIntegrand[u,p,X,ep]: B2B harmonic and its
  eccentric-anomaly integrand through 1PN (ep^2), Eqs. (4.61) and (B.17).
    U22B2BNlog gives the Newtonian and nonlogarithmic 1PN terms as a sum of
    BesselJ[p+n,p Sqrt[1-X^2]] for n = -3,...,3. Bessel recurrences absorb the
    argument derivatives in Eq. (B.17) into the seven coefficients.
    U22B2BLog gives the one-period integral of the 1PN angular-log term in
    Eq. (4.55) before integration by parts.

  U22Bound[p,et,y] and U22BoundIntegrand[u,p,et,y]: bound harmonic of
  Ref. [67] and its integrand through 1PN (y^4), Eqs. (4.15) and (B.19)-(B.24).
  Eq. (B.19) relates U22Bound to N22, where N22 is presenteds in Ref. [67].
    U22BoundNlog gives the Newtonian and nonlogarithmic 1PN terms as a
    one-period integral of the rational density times the Fourier phase.
    U22BoundLog gives the one-period integral of the 1PN logarithmic terms
    obtained by summing the angular series of Ref. [67].

  S22NPM[u,b,pInf]: 0PN scattering spectrum through G^3, Eqs. (5.2) and (C.1),
  with u = w b/pInf. 
  S22NPMX[X,calE,alpha0]: the same result with u = I alpha0 X
  and G M/(b pInf^2) = -I/X.

  U22NPM[x,X,ep]: 0PN B2B mode expanded through 1/X^2 at fixed x, Eq. (5.12).
  h0[x], h1[x], h2[x]: 0PN coefficients of 1, 1/X and 1/X^2, respectively,
  in -U22/(Sqrt[Pi/5] M nu ep), Eq. (5.13).
*)

(* Scattering in the radial elements of Ref. [68], through relative 1PN *)

S22RadialNlog[ar_, er_, w_] := -1/2*(ar^(7/2)*G^3*M^4*nu*Sqrt[Pi/5]*w^2*(2*E^((ar^(3/2)*G*M*(1 - (9 - nu)/(2*ar))*Pi*w)/2)*((-5*er^2)/2 + (er^2*(13 + 4*nu))/(2*ar))*BesselK[(-I)*ar^(3/2)*G*M*(1 - (9 - nu)/(2*ar))*w, ar^(3/2)*er*G*M*(1 - (1 + 2*nu)/(2*ar))*w] + (2*I)*E^((ar^(3/2)*G*M*(1 - (9 - nu)/(2*ar))*Pi*w)/2)*((er*(1 - I*Sqrt[-1 + er^2])^2)/8 + (((I/56)*er*(2 - 27*nu + er^2*(-2 + 34*nu)))/Sqrt[-1 + er^2] + (er*(4 - 54*nu + er^2*(-2 + 41*nu)))/112)/ar)*BesselK[-3 - I*ar^(3/2)*G*M*(1 - (9 - nu)/(2*ar))*w, ar^(3/2)*er*G*M*(1 - (1 + 2*nu)/(2*ar))*w] - 2*E^((ar^(3/2)*G*M*(1 - (9 - nu)/(2*ar))*Pi*w)/2)*(((1 - I*Sqrt[-1 + er^2])^2*(-3 - (2*I)*Sqrt[-1 + er^2]))/4 + ((166 + 6*nu + er^2*(-79 + 48*nu))/84 - ((I/84)*(-166 + er^2*(162 - 45*nu) - 6*nu + er^4*(4 + 93*nu)))/Sqrt[-1 + er^2])/ar)*BesselK[-2 - I*ar^(3/2)*G*M*(1 - (9 - nu)/(2*ar))*w, ar^(3/2)*er*G*M*(1 - (1 + 2*nu)/(2*ar))*w] - (2*I)*E^((ar^(3/2)*G*M*(1 - (9 - nu)/(2*ar))*Pi*w)/2)*((5*er*(1 - I*Sqrt[-1 + er^2])*(3 + I*Sqrt[-1 + er^2]))/8 + (((I/168)*er*(-698 - 69*nu + er^2*(698 + 174*nu)))/Sqrt[-1 + er^2] - (er*(1396 + 138*nu + er^2*(50 + 375*nu)))/336)/ar)*BesselK[-1 - I*ar^(3/2)*G*M*(1 - (9 - nu)/(2*ar))*w, ar^(3/2)*er*G*M*(1 - (1 + 2*nu)/(2*ar))*w] + (2*I)*E^((ar^(3/2)*G*M*(1 - (9 - nu)/(2*ar))*Pi*w)/2)*((5*er*(3 - I*Sqrt[-1 + er^2])*(1 + I*Sqrt[-1 + er^2]))/8 + (((-1/168*I)*er*(-698 - 69*nu + er^2*(698 + 174*nu)))/Sqrt[-1 + er^2] - (er*(1396 + 138*nu + er^2*(50 + 375*nu)))/336)/ar)*BesselK[1 - I*ar^(3/2)*G*M*(1 - (9 - nu)/(2*ar))*w, ar^(3/2)*er*G*M*(1 - (1 + 2*nu)/(2*ar))*w] - 2*E^((ar^(3/2)*G*M*(1 - (9 - nu)/(2*ar))*Pi*w)/2)*(-1/4*((1 + I*Sqrt[-1 + er^2])^2*(3 - (2*I)*Sqrt[-1 + er^2])) + ((166 + 6*nu + er^2*(-79 + 48*nu))/84 + ((I/84)*(-166 + er^2*(162 - 45*nu) - 6*nu + er^4*(4 + 93*nu)))/Sqrt[-1 + er^2])/ar)*BesselK[2 - I*ar^(3/2)*G*M*(1 - (9 - nu)/(2*ar))*w, ar^(3/2)*er*G*M*(1 - (1 + 2*nu)/(2*ar))*w] - (2*I)*E^((ar^(3/2)*G*M*(1 - (9 - nu)/(2*ar))*Pi*w)/2)*((er*(1 + I*Sqrt[-1 + er^2])^2)/8 + (((-1/56*I)*er*(2 - 27*nu + er^2*(-2 + 34*nu)))/Sqrt[-1 + er^2] + (er*(4 - 54*nu + er^2*(-2 + 41*nu)))/112)/ar)*BesselK[3 - I*ar^(3/2)*G*M*(1 - (9 - nu)/(2*ar))*w, ar^(3/2)*er*G*M*(1 - (1 + 2*nu)/(2*ar))*w]));

S22RadialLog[ar_, er_, w_] := (3*ar^(5/2)*G^3*M^4*nu*Sqrt[Pi/5]*w^2*integral[E^(I*ar^(3/2)*G*M*w*(-v + er*Sinh[v]))*((-5*er^2)/2 + (er*(1 - I*Sqrt[-1 + er^2])^2)/(8*E^(3*v)) + (5*E^v*er*(3 - I*Sqrt[-1 + er^2])*(1 + I*Sqrt[-1 + er^2]))/8 + (E^(3*v)*er*(1 + I*Sqrt[-1 + er^2])^2)/8 + (5*er*(1 - I*Sqrt[-1 + er^2])*(3 + I*Sqrt[-1 + er^2]))/(8*E^v) + ((1 - I*Sqrt[-1 + er^2])^2*(-3 - (2*I)*Sqrt[-1 + er^2]))/(4*E^(2*v)) - (E^(2*v)*(1 + I*Sqrt[-1 + er^2])^2*(3 - (2*I)*Sqrt[-1 + er^2]))/4)*Log[(er - Cosh[v] + I*Sqrt[-1 + er^2]*Sinh[v])/(-1 + er*Cosh[v])], {v, -Infinity, Infinity}])/(-1 + er^2);

S22Radial[ar_, er_, w_] := S22RadialNlog[ar, er, w] + S22RadialLog[ar, er, w];

(* Scattering in energy and angular momentum, through relative 1PN *)

S22XNlog[X_, calE_, alpha0_] := -((alpha0^2*E^((alpha0*Pi)/2)*G*M^2*nu*Sqrt[Pi/10]*(I*(((1 + X)^2*Sqrt[1 - X^2])/8 + calE*((alpha0*(-15 + nu)*Pi*(1 + X)^2*Sqrt[1 - X^2])/64 + ((1 + X)^2*(nu*X*(-129 + 14*X + 108*X^2) + 3*(112 - 51*X - 70*X^2 - 12*X^3)))/(224*X*Sqrt[1 - X^2])))*BesselK[-3 - I*alpha0*(1 + (calE*(-15 + nu))/4), alpha0*(Sqrt[1 - X^2] + (calE*(-7*(1 + nu) + (-2 + 6*nu)*X^2))/(4*Sqrt[1 - X^2]))] - (((1 + X)^2*(-3 + 2*X))/4 + calE*((alpha0*(-15 + nu)*Pi*(1 + X)^2*(-3 + 2*X))/32 + ((1 + X)*(-2016 + 633*X + 895*X^2 + 136*X^3 - 3*nu*X*(-235 - 29*X + 136*X^2)))/(336*X)))*BesselK[-2 - I*alpha0*(1 + (calE*(-15 + nu))/4), alpha0*(Sqrt[1 - X^2] + (calE*(-7*(1 + nu) + (-2 + 6*nu)*X^2))/(4*Sqrt[1 - X^2]))] - I*((5*(3 - X)*(1 + X)*Sqrt[1 - X^2])/8 + calE*((5*alpha0*(-15 + nu)*Pi*(3 - X)*(1 + X)*Sqrt[1 - X^2])/64 + ((-1 - X)*(-5040 + 7989*X + 535*X^2 - 1374*X^3 - 220*X^4 + 3*nu*X*(719 - 395*X - 474*X^2 + 220*X^3)))/(672*X*Sqrt[1 - X^2])))*BesselK[-1 - I*alpha0*(1 + (calE*(-15 + nu))/4), alpha0*(Sqrt[1 - X^2] + (calE*(-7*(1 + nu) + (-2 + 6*nu)*X^2))/(4*Sqrt[1 - X^2]))] + I*((5*(1 - X)*(3 + X)*Sqrt[1 - X^2])/8 + calE*((5*alpha0*(-15 + nu)*Pi*(1 - X)*(3 + X)*Sqrt[1 - X^2])/64 - ((-1 + X)*(-5040 - 7989*X + 535*X^2 + 1374*X^3 - 220*X^4 - 3*nu*X*(719 + 395*X - 474*X^2 - 220*X^3)))/(672*X*Sqrt[1 - X^2])))*BesselK[1 - I*alpha0*(1 + (calE*(-15 + nu))/4), alpha0*(Sqrt[1 - X^2] + (calE*(-7*(1 + nu) + (-2 + 6*nu)*X^2))/(4*Sqrt[1 - X^2]))] - (-1/4*((1 - X)^2*(3 + 2*X)) + calE*(-1/32*(alpha0*(-15 + nu)*Pi*(1 - X)^2*(3 + 2*X)) - ((1 - X)*(-2016 - 633*X + 895*X^2 - 136*X^3 + 3*nu*X*(-235 + 29*X + 136*X^2)))/(336*X)))*BesselK[2 - I*alpha0*(1 + (calE*(-15 + nu))/4), alpha0*(Sqrt[1 - X^2] + (calE*(-7*(1 + nu) + (-2 + 6*nu)*X^2))/(4*Sqrt[1 - X^2]))] - I*(((1 - X)^2*Sqrt[1 - X^2])/8 + calE*((alpha0*(-15 + nu)*Pi*(1 - X)^2*Sqrt[1 - X^2])/64 - ((1 - X)^2*(-(nu*X*(-129 - 14*X + 108*X^2)) + 3*(112 + 51*X - 70*X^2 + 12*X^3)))/(224*X*Sqrt[1 - X^2])))*BesselK[3 - I*alpha0*(1 + (calE*(-15 + nu))/4), alpha0*(Sqrt[1 - X^2] + (calE*(-7*(1 + nu) + (-2 + 6*nu)*X^2))/(4*Sqrt[1 - X^2]))] + ((-5*(1 - X^2))/2 + calE*((-5*alpha0*(-15 + nu)*Pi*(1 - X^2))/16 + (99 - 9*X^2 + nu*(27 - 17*X^2))/8))*BesselK[(-I)*alpha0*(1 + (calE*(-15 + nu))/4), alpha0*(Sqrt[1 - X^2] + (calE*(-7*(1 + nu) + (-2 + 6*nu)*X^2))/(4*Sqrt[1 - X^2]))]))/Sqrt[calE]);

S22XLog[X_, calE_, alpha0_] := (-3*alpha0^2*Sqrt[calE]*G*M^2*nu*Sqrt[(2*Pi)/5]*integral[E^(I*alpha0*(-v + Sqrt[1 - X^2]*Sinh[v]))*(((1 + X)^2*(-3 + 2*X))/(4*E^(2*v)) - (E^(2*v)*(1 - X)^2*(3 + 2*X))/4 + (E^(3*v)*(1 - X)^2*Sqrt[1 - X^2])/8 + (5*(3 - X)*(1 + X)*Sqrt[1 - X^2])/(8*E^v) + ((1 + X)^2*Sqrt[1 - X^2])/(8*E^(3*v)) + (5*E^v*(1 - X)*(3 + X)*Sqrt[1 - X^2])/8 - (5*(1 - X^2))/2)*Log[(Sqrt[1 - X^2] - Cosh[v] - X*Sinh[v])/(-1 + Sqrt[1 - X^2]*Cosh[v])], {v, -Infinity, Infinity}])/X^2;

S22X[X_, calE_, alpha0_] := S22XNlog[X, calE, alpha0] + S22XLog[X, calE, alpha0];

(* Bound harmonic from B2B, through relative 1PN (ep^2) *)

U22B2BIntegrandNlog[u_, p_, X_, ep_] := (E^(I*p*(u - Sqrt[1 - X^2]*Sin[u]))*ep*M*nu*(p^2*(((1 + X)^2*(-3 + 2*X))/(4*E^((2*I)*u)) - (E^((2*I)*u)*(1 - X)^2*(3 + 2*X))/4 + (E^((3*I)*u)*(1 - X)^2*Sqrt[1 - X^2])/8 + (5*(3 - X)*(1 + X)*Sqrt[1 - X^2])/(8*E^(I*u)) + ((1 + X)^2*Sqrt[1 - X^2])/(8*E^((3*I)*u)) + (5*E^(I*u)*(1 - X)*(3 + X)*Sqrt[1 - X^2])/8 - (5*(1 - X^2))/2) + ep*(((3*(-15 + nu)*p^2)/8 + (12*p)/X^2)*(((1 + X)^2*(-3 + 2*X))/(4*E^((2*I)*u)) - (E^((2*I)*u)*(1 - X)^2*(3 + 2*X))/4 + (E^((3*I)*u)*(1 - X)^2*Sqrt[1 - X^2])/8 + (5*(3 - X)*(1 + X)*Sqrt[1 - X^2])/(8*E^(I*u)) + ((1 + X)^2*Sqrt[1 - X^2])/(8*E^((3*I)*u)) + (5*E^(I*u)*(1 - X)*(3 + X)*Sqrt[1 - X^2])/8 - (5*(1 - X^2))/2) - (p^2*((99 - 9*X^2 + nu*(27 - 17*X^2))/8 + ((1 + X)*(-2016 + 633*X + 895*X^2 + 136*X^3 - 3*nu*X*(-235 - 29*X + 136*X^2)))/(336*E^((2*I)*u)*X) - (E^((2*I)*u)*(1 - X)*(-2016 - 633*X + 895*X^2 - 136*X^3 + 3*nu*X*(-235 + 29*X + 136*X^2)))/(336*X) - (E^(I*u)*(-1 + X)*(-5040 - 7989*X + 535*X^2 + 1374*X^3 - 220*X^4 - 3*nu*X*(719 + 395*X - 474*X^2 - 220*X^3)))/(672*X*Sqrt[1 - X^2]) + ((1 + X)^2*(nu*X*(-129 + 14*X + 108*X^2) + 3*(112 - 51*X - 70*X^2 - 12*X^3)))/(224*E^((3*I)*u)*X*Sqrt[1 - X^2]) - (E^((3*I)*u)*(1 - X)^2*(-(nu*X*(-129 - 14*X + 108*X^2)) + 3*(112 + 51*X - 70*X^2 + 12*X^3)))/(224*X*Sqrt[1 - X^2]) + ((-1 - X)*(-5040 + 7989*X + 535*X^2 - 1374*X^3 - 220*X^4 + 3*nu*X*(719 - 395*X - 474*X^2 + 220*X^3)))/(672*E^(I*u)*X*Sqrt[1 - X^2])))/2 - I*p^2*(((1 + X)^2*(-3 + 2*X))/(4*E^((2*I)*u)) - (E^((2*I)*u)*(1 - X)^2*(3 + 2*X))/4 + (E^((3*I)*u)*(1 - X)^2*Sqrt[1 - X^2])/8 + (5*(3 - X)*(1 + X)*Sqrt[1 - X^2])/(8*E^(I*u)) + ((1 + X)^2*Sqrt[1 - X^2])/(8*E^((3*I)*u)) + (5*E^(I*u)*(1 - X)*(3 + X)*Sqrt[1 - X^2])/8 - (5*(1 - X^2))/2)*((6*Sqrt[1 - X^2])/X^2 + (p*(-2*(1 - nu) - ((-17 + 7*nu)*X^2)/4))/(2*Sqrt[1 - X^2]))*Sin[u])))/(4*Sqrt[5*Pi]);

U22B2BIntegrandLog[u_, p_, X_, ep_] := (3*E^(I*p*(u - Sqrt[1 - X^2]*Sin[u]))*ep^2*M*nu*p^2*(((1 + X)^2*(-3 + 2*X))/(4*E^((2*I)*u)) - (E^((2*I)*u)*(1 - X)^2*(3 + 2*X))/4 + (E^((3*I)*u)*(1 - X)^2*Sqrt[1 - X^2])/8 + (5*(3 - X)*(1 + X)*Sqrt[1 - X^2])/(8*E^(I*u)) + ((1 + X)^2*Sqrt[1 - X^2])/(8*E^((3*I)*u)) + (5*E^(I*u)*(1 - X)*(3 + X)*Sqrt[1 - X^2])/8 - (5*(1 - X^2))/2)*(-Log[1 - Sqrt[1 - X^2]/(E^(I*u)*(1 + X))] + Log[1 - (E^(I*u)*Sqrt[1 - X^2])/(1 + X)]))/(2*Sqrt[5*Pi]*X^2);

U22B2BIntegrand[u_, p_, X_, ep_] := U22B2BIntegrandNlog[u, p, X, ep] + U22B2BIntegrandLog[u, p, X, ep];

U22B2BNlog[p_, X_, ep_] := Sqrt[Pi/5]*M*nu*ep*p^2/2*Sum[BesselJ[p+n,p*Sqrt[1-X^2]]*((1+ep*(3*(nu-15)/8+12/(p*X^2)))*{Sqrt[1-X^2]*(1+X)^2/8, (1+X)^2*(2*X-3)/4, 5*Sqrt[1-X^2]*(1+X)*(3-X)/8, -5*(1-X^2)/2, 5*Sqrt[1-X^2]*(1-X)*(3+X)/8, -(1-X)^2*(3+2*X)/4, Sqrt[1-X^2]*(1-X)^2/8}[[n+4]]+ep*(-{(1+X)^2*(3*(112-51*X-70*X^2-12*X^3)+nu*X*(108*X^2+14*X-129))/(224*X*Sqrt[1-X^2]), (1+X)*(136*X^3+895*X^2+633*X-2016-3*nu*X*(136*X^2-29*X-235))/(336*X), -(1+X)*(-220*X^4-1374*X^3+535*X^2+7989*X-5040+3*nu*X*(220*X^3-474*X^2-395*X+719))/(672*X*Sqrt[1-X^2]), (99-9*X^2+nu*(27-17*X^2))/8, (1-X)*(-220*X^4+1374*X^3+535*X^2-7989*X-5040-3*nu*X*(-220*X^3-474*X^2+395*X+719))/(672*X*Sqrt[1-X^2]), -(1-X)*(-136*X^3+895*X^2-633*X-2016+3*nu*X*(136*X^2+29*X-235))/(336*X), -(1-X)^2*(3*(112+51*X-70*X^2+12*X^3)-nu*X*(108*X^2-14*X-129))/(224*X*Sqrt[1-X^2])}[[n+4]]/2+(6*Sqrt[1-X^2]/X^2+p*(-2*(1-nu)-(7*nu-17)*X^2/4)/(2*Sqrt[1-X^2]))*{(1/8)*(X + 1)^2*(2*X*p - 2*p - 3)/p, -1/16*Sqrt[1-X^2]*(X + 1)*(7*X - 13), -1/8*(X + 1)*(2*X^2 - 11*X + 7), -5/4*X*Sqrt[1-X^2], -1/8*(X - 1)*(2*X^2 + 11*X + 7), (1/16)*Sqrt[1-X^2]*(X - 1)*(7*X + 13), (1/8)*(X - 1)^2*(2*X*p + 2*p - 3)/p}[[n+4]])),{n,-3,3}];

U22B2BLog[p_, X_, ep_] := integral[U22B2BIntegrandLog[u, p, X, ep], {u, -Pi, Pi}];

U22B2B[p_, X_, ep_] := U22B2BNlog[p, X, ep] + U22B2BLog[p, X, ep];

(* Bound harmonic from Ref. [67], through relative 1PN (y^4) *)

U22BoundIntegrandNlog[u_, p_, et_, y_] := -1/2*(E^(I*p*(u - et*Sin[u]))*(1 - et^2)*M*nu*y^2*((2*(-1 + et^2/2 + (1 - et^2)^(3/2)*p - I*et*Sqrt[1 - et^2]*(-1 + Sqrt[1 - et^2]*p)*Sin[u]))/et^2 + y^2*((3*et*((1 - et^2/(1 + Sqrt[1 - et^2])^2)^4/(E^((2*I)*u)*(E^(I*u) - et/(1 + Sqrt[1 - et^2]))) + (E^((-3*I)*u) + (E^((3*I)*u)*et^4)/(1 + Sqrt[1 - et^2])^4 + E^(I*u)*(6 + (2*et^6)/(1 + Sqrt[1 - et^2])^6 - (18*et^4)/(1 + Sqrt[1 - et^2])^4 - (15*et^2)/(1 + Sqrt[1 - et^2])^2) + (-4 + et^8/(1 + Sqrt[1 - et^2])^8 - (2*et^6)/(1 + Sqrt[1 - et^2])^6 - (9*et^4)/(1 + Sqrt[1 - et^2])^4 - (11*et^2)/(1 + Sqrt[1 - et^2])^2)/E^(I*u) + (3*E^((2*I)*u)*et^3*(1 + et^2/(1 + Sqrt[1 - et^2])^2))/(1 + Sqrt[1 - et^2])^3 + (et*(2 + et^4/(1 + Sqrt[1 - et^2])^4 - (2*et^2)/(1 + Sqrt[1 - et^2])^2)*(-2 + et^2/(1 + Sqrt[1 - et^2])^2)*(1 + et^2/(1 + Sqrt[1 - et^2])^2))/(E^((2*I)*u)*(1 + Sqrt[1 - et^2])) + (et*(-3 + et^4/(1 + Sqrt[1 - et^2])^4 + (46*et^2)/(1 + Sqrt[1 - et^2])^2))/(1 + Sqrt[1 - et^2]))/(1 + et^2/(1 + Sqrt[1 - et^2])^2))*p)/((1 + Sqrt[1 - et^2])*(1 + et^2/(1 + Sqrt[1 - et^2])^2)^2) + (37/7 - (111*et^2)/14 - (19*et^4)/14 - (1 - et^2)*(67/21 + (17*et^2)/42)*nu + Sqrt[1 - et^2]*(-113/21 - (39*et^2)/7 + (356*et^4)/21 + (1 - et^2)*(73/21 + (11*et^2)/21)*nu)*p + (2*(1 - et^2)^3*(1 - 3*nu)*p^2)/21 - I*et*(Sqrt[1 - et^2]*((37*(1 - et^2))/7 - (67/21 - (25*et^2)/21)*nu) + (-113/21 + (262*et^2)/21 - (23*et^4)/21 + (1 - et^2)*(73/21 + (8*et^2)/21)*nu)*p + (2*(1 - et^2)^(5/2)*(1 - 3*nu)*p^2)/21)*Sin[u])/et^2)))/Sqrt[5*Pi];

U22BoundIntegrandLog[u_, p_, et_, y_] := (-3*E^((-2*I)*u + I*p*(u - et*Sin[u]))*(1 - et^2)*(1 - (E^(I*u)*et)/(1 + Sqrt[1 - et^2]))^3*(1 + (E^(I*u)*et)/(1 + Sqrt[1 - et^2]))*M*nu*p*y^4*(-Log[1 - et/(E^(I*u)*(1 + Sqrt[1 - et^2]))] + Log[1 - (E^(I*u)*et)/(1 + Sqrt[1 - et^2])]))/((1 + et^2/(1 + Sqrt[1 - et^2])^2)^2*Sqrt[5*Pi]);

U22BoundIntegrand[u_, p_, et_, y_] := U22BoundIntegrandNlog[u, p, et, y] + U22BoundIntegrandLog[u, p, et, y];

U22BoundNlog[p_, et_, y_] := integral[U22BoundIntegrandNlog[u, p, et, y], {u, -Pi, Pi}];

U22BoundLog[p_, et_, y_] := integral[U22BoundIntegrandLog[u, p, et, y], {u, -Pi, Pi}];

U22Bound[p_, et_, y_] := U22BoundNlog[p, et, y] + U22BoundLog[p, et, y];

(* Newtonian (0PN) scattering through G^3 *)

S22NPM[u_, b_, pInf_] := (-2*G*M^2*nu*Sqrt[Pi/5]*((1 + (G*M*Pi*u)/(2*b*pInf^2))*((1 + 2*u)*BesselK[0, u] + 2*(1 + u)*BesselK[1, u]) + (G^2*M^2*((-2 - 3*u - u^2)*BesselK[0, u] - (2 + (5*u)/2 + u^2)*BesselK[1, u] - (u^2*(1 + 2*u)*(-1/2*(Pi^2*BesselK[0, u]) + 2*Derivative[2, 0][BesselK][0, u]))/4 + (u^2*(1 + u)*((Pi^2*BesselK[1, u])/2 - 2*Derivative[2, 0][BesselK][1, u]))/2))/(b^2*pInf^4)))/pInf;

(* Newtonian (0PN) scattering through G^3 in energy and angular momentum *)

S22NPMX[X_, calE_, alpha0_] := -2*G*M^2*nu*Sqrt[Pi/5]/Sqrt[2*calE]*((1+Pi*alpha0/2)*((1+2*I*alpha0*X)*BesselK[0,I*alpha0*X]+2*(1+I*alpha0*X)*BesselK[1,I*alpha0*X])+((2+3*I*alpha0*X-alpha0^2*X^2)*BesselK[0,I*alpha0*X]+(2+5*I*alpha0*X/2-alpha0^2*X^2)*BesselK[1,I*alpha0*X])/X^2-alpha0^2*(1+2*I*alpha0*X)/4*(2*Derivative[2,0][BesselK][0,I*alpha0*X]-Pi^2*BesselK[0,I*alpha0*X]/2)+alpha0^2*(1+I*alpha0*X)/2*(-2*Derivative[2,0][BesselK][1,I*alpha0*X]+Pi^2*BesselK[1,I*alpha0*X]/2));

(* Newtonian (0PN) B2B expansion through 1/X^2 at fixed x *)

h0[x_] := (1 - 2*x)*BesselI[0, x] + 2*(1 - x)*BesselI[1, x];

h1[x_] := (I/2)*Pi*x*((1 - 2*x)*BesselI[0, x] + 2*(1 - x)*BesselI[1, x]) + x*((-1 + 2*x)*BesselK[0, x] + 2*(1 - x)*BesselK[1, x]);

h2[x_] := (2 - 3*x + x^2)*BesselI[0, x] + (2 - (5*x)/2 + x^2)*BesselI[1, x] + (Pi^2*x^2*((1 - 2*x)*BesselI[0, x] + 2*(1 - x)*BesselI[1, x]))/8 - 2*(1 - x)*x*BesselK[0, x] + (I/2)*Pi*x*((I/2)*Pi*x*((1 - 2*x)*BesselI[0, x] + 2*(1 - x)*BesselI[1, x]) + x*((-1 + 2*x)*BesselK[0, x] + 2*(1 - x)*BesselK[1, x])) + (x^2*((1 - 2*x)*Derivative[2, 0][BesselI][0, x] + 2*(1 - x)*Derivative[2, 0][BesselI][1, x]))/2;

U22NPM[x_, X_, ep_] := -(ep*M*nu*Sqrt[Pi/5]*((1 - 2*x)*BesselI[0, x] + 2*(1 - x)*BesselI[1, x] + ((I/2)*Pi*x*((1 - 2*x)*BesselI[0, x] + 2*(1 - x)*BesselI[1, x]) + x*((-1 + 2*x)*BesselK[0, x] + 2*(1 - x)*BesselK[1, x]))/X + ((2 - 3*x + x^2)*BesselI[0, x] + (2 - (5*x)/2 + x^2)*BesselI[1, x] + (Pi^2*x^2*((1 - 2*x)*BesselI[0, x] + 2*(1 - x)*BesselI[1, x]))/8 - 2*(1 - x)*x*BesselK[0, x] + (I/2)*Pi*x*((I/2)*Pi*x*((1 - 2*x)*BesselI[0, x] + 2*(1 - x)*BesselI[1, x]) + x*((-1 + 2*x)*BesselK[0, x] + 2*(1 - x)*BesselK[1, x])) + (x^2*((1 - 2*x)*Derivative[2, 0][BesselI][0, x] + 2*(1 - x)*Derivative[2, 0][BesselI][1, x]))/2)/X^2));

